Angular Velocity Observer on the Special Orthogonal Group for Velocity-Free Rigid-Body Attitude Tracking Control

This paper studies a rigid body attitude tracking control problem with attitude measurements only, when angular velocity measurements are not available. An angular velocity observer is constructed such that the estimated angular velocity is guaranteed to converge to the true angular velocity asymptotically from almost all initial estimates. As it is developed directly on the special orthogonal group, it completely avoids singularities, complexities, or discontinuities caused by minimal attitude representations or quaternions. Then, the presented observer is integrated with a proportional-derivative attitude tracking controller to show a separation type property, where exponential stability is guaranteed for the combined observer and attitude control system.

==> symtest0.m <==
clear all;
close all;

p1=rand(3,1);
p2=rand(3,1);
p3=rand(3,1);

s12=p2-p1; s12=s12/norm(s12);
s13=p3-p1; s13=s13/norm(s13);
s21=-s12;
s23=p3-p2; s23=s23/norm(s23);
s123=cross(s12,s13);
s213=cross(s21,s23);

R1=expmso3(rand(3,1));
R2=expmso3(rand(3,1));
W1=rand(3,1);
W2=rand(3,1);
R1dot=R1*skew(W1);
R2dot=R2*skew(W2);

ka=rand;
kb=rand;

K12=ka*s12*s12'+kb/norm(s123)^2*s123*s123'
U=[s12 s123/norm(s123) cross(s12,s123)/norm(cross(s12,s123))];
G=diag([ka kb 0]);

Q12=R2'*R1;
%Qd12=expmso3(rand(3,1));
Qd12=R2'*U*diag([1 -1 -1])*U'*R1

Wd12=rand(3,1);
Qd12dot=Qd12*skew(Wd12);
Qd21=Qd12';
Wd21=-Qd12*Wd12;
Qd21dot=Qd21*skew(Wd21);





b12=R1'*s12;
b13=R1'*s13;
b21=R2'*s21;
b23=R2'*s23;

b123=cross(b12,b13);
b213=cross(b21,b23);

c12=norm(b213)*norm(b123);

ea12=cross(Qd21*b21,b12);
ea21=cross(Qd12*b12,b21);
eb12=1/c12*cross(Qd21*b213,b123);
eb21=1/c12*cross(Qd12*b123,b213);

e12=ka*ea12+kb*eb12;
e21=ka*ea21+kb*eb21;

Wd1=1/2*Wd12;
Wd2=1/2*Wd21;




Psi=ka*(1+b21'*Qd12*b12)+kb*(1+1/c12*b213'*Qd12*b123)
Psinew=trace(K12-R2'*K12*R1*Qd21)

Psinew2=trace(G*(eye(3)-U'*R1*Qd21*R2'*U))

eW12=W1-Wd1;
eW21=W2-Wd2;

Psidot=-trace(R2dot'*K12*R1*Qd21+R2'*K12*R1dot*Qd21+R2'*K12*R1*Qd21dot)
Psidotnew=e12'*eW12+e21'*eW21

e12
e12new=unskew(Qd21*R2'*K12*R1-R1'*K12*R2*Qd12)


e12dot=unskew(Qd21dot*R2'*K12*R1-R1'*K12*R2*Qd12dot) ...
    +unskew(Qd21*R2dot'*K12*R1-R1'*K12*R2dot*Qd12) ...
    +unskew(Qd21*R2'*K12*R1dot-R1dot'*K12*R2*Qd12)

e12dot=unskew(Qd21*R2'*K12*R1*skew(eW12)-(Qd21*R2'*K12*R1*skew(eW12))')...
    +unskew(1/2*(Qd21*R2'*K12*R1*skew(Wd12)-(Qd21*R2'*K12*R1*skew(Wd12))'))...
    -unskew(Qd21*(skew(eW21)*R2'*K12*R1*Qd21-(skew(eW21)*R2'*K12*R1*Qd21)')*Qd12)...
    -unskew(1/2*(skew(Wd12)*Qd21*R2'*K12*R1-(skew(Wd12)*Qd21*R2'*K12*R1)'))

e12dotnew=ka*(-cross(Qd21*b21,skew(eW12)*b12)+cross(b12,Qd21*skew(eW21)*b21)) ...
    +kb/c12*(-cross(Qd21*b213,skew(eW12)*b123)+cross(b123,Qd21*skew(eW21)*b213)) ...
    -1/2*skew(Wd12)*e12

P=U'*R1*Qd21*R2'*U;
F=2*G;
eP=1/2*unskew(F*P-P'*F)
ePnew=U'*R2*Qd12*e12


